Factorized Point Process Intensities: A Spatial Analysis of Professional Basketball

We develop a machine learning approach to represent and analyze the underlying spatial structure that governs shot selection among professional basketball players in the NBA. Typically, NBA players are discussed and compared in an heuristic, imprecise manner that relies on unmeasured intuitions about player behavior. This makes it difficult to draw comparisons between players and make accurate player specific predictions. Modeling shot attempt data as a point process, we create a low dimensional representation of offensive player types in the NBA. Using non-negative matrix factorization (NMF), an unsupervised dimensionality reduction technique, we show that a low-rank spatial decomposition summarizes the shooting habits of NBA players. The spatial representations discovered by the algorithm correspond to intuitive descriptions of NBA player types, and can be used to model other spatial effects, such as shooting accuracy.

==> figs/raw_data_visualization.R <==
#
# script to plot raw point process data for a few players
#
source('util/util.R')
source('util/plot_util.R')
library(fields)

#load shot info object
load('db/all_player_info.RData')
load('db/player_shot_surfs_min_50.RData')

LBJ_ID <- 214152
NATE_ID <- 172997
to_plot <- c(LBJ_ID, NATE_ID)

#set up grid params
gdim <- fit$gdim
bbox <- fit$bbox 
dx    <- bbox$x1 / gdim
xgrid <- expand.grid(x1=seq(bbox$x0[1]+.5*dx[1], bbox$x1[1]-.5*dx[1], l=gdim[1]), 
                     x2=seq(bbox$x0[2]+.5*dx[2], bbox$x1[2]-.5*dx[2], l=gdim[2]))
xg1 = unique(xgrid$x1)
xg2 = unique(xgrid$x2)
for(pid in to_plot) {
    #shots by player
    player_shots <- train.df[ train.df$entity==pid , ]
    X <- cbind(player_shots$ball.x, player_shots$ball.y)
    X <- reflect_midcourt(X)
    Xcnts <- gridCnts(xgrid, X)
    X[,2] <- 50 - X[,2]
    Y <- (player_shots$event_id==3) + 0

    pinfo <- all_player_info[ all_player_info$player_id == pid, ]
    pname = sprintf("%s %s", pinfo$firstname, pinfo$lastname)

    pdf(sprintf('fig_scripts/raw_data_%s.pdf', pname), width=12, height=6)
    par(mfrow=c(1,2), mar=c(3,3,3,6))
    plot_halfcourt(pname, xmax=fit$bbox$x1[1], ymax=fit$bbox$x1[2])
    plot_shots(X, Y)
    title(sprintf("%s shot chart", pname))
    cmap <- two.colors(start='white', middle='orange',  end='maroon')
    cmap <- designer.colors(col=c('white', 'yellow', 'orange', 'red', 'darkred'), x=c(0, .08, .17, .5, 1))
    image.plot(xg1, xg2, Xcnts, col=cmap, ann=F, xaxt='n', yaxt='n')
    draw.halfcourt()
    title(sprintf("%s shot grid", pname))
    dev.off()
}


stop()
#  image.plot(xg1, xg2, playerShotCounts[[pids[p]]], 
#                       main = sprintf('Shot counts, %s', pname),
#                       col  = tim.colors(256))
#  draw.halfcourt()
#}
#dev.off()



load('db/all_player_info.RData')
positions <- unique(all_player_info$position)
pos_color <- rainbow( length(positions) ) 
pos_color <- c('turquoise',  #Guard-Forward
               'red4',     #center
               'springgreen4', #guard
               'skyblue1',     #Forward
               'purple',       #Forward-Center
               'springgreen4', #Point Guard
               'springgreen2',   #Shooting Guard
               'skyblue1',          #power forward
               'skyblue1')         #small forward
player_colors <- sapply(all_player_info$position, function(p) which(positions==p)) 
palette(pos_color)





==> fppi_arxiv/figs/raw_data_visualization.R <==
#
# script to plot raw point process data for a few players
#
source('util/util.R')
source('util/plot_util.R')
library(fields)

#load shot info object
load('db/all_player_info.RData')
load('db/player_shot_surfs_min_50.RData')

LBJ_ID <- 214152
NATE_ID <- 172997
to_plot <- c(LBJ_ID, NATE_ID)

#set up grid params
gdim <- fit$gdim
bbox <- fit$bbox 
dx    <- bbox$x1 / gdim
xgrid <- expand.grid(x1=seq(bbox$x0[1]+.5*dx[1], bbox$x1[1]-.5*dx[1], l=gdim[1]), 
                     x2=seq(bbox$x0[2]+.5*dx[2], bbox$x1[2]-.5*dx[2], l=gdim[2]))
xg1 = unique(xgrid$x1)
xg2 = unique(xgrid$x2)
for(pid in to_plot) {
    #shots by player
    player_shots <- train.df[ train.df$entity==pid , ]
    X <- cbind(player_shots$ball.x, player_shots$ball.y)
    X <- reflect_midcourt(X)
    Xcnts <- gridCnts(xgrid, X)
    X[,2] <- 50 - X[,2]
    Y <- (player_shots$event_id==3) + 0

    pinfo <- all_player_info[ all_player_info$player_id == pid, ]
    pname = sprintf("%s %s", pinfo$firstname, pinfo$lastname)

    pdf(sprintf('fig_scripts/raw_data_%s.pdf', pname), width=12, height=6)
    par(mfrow=c(1,2), mar=c(3,3,3,6))
    plot_halfcourt(pname, xmax=fit$bbox$x1[1], ymax=fit$bbox$x1[2])
    plot_shots(X, Y)
    title(sprintf("%s shot chart", pname))
    cmap <- two.colors(start='white', middle='orange',  end='maroon')
    cmap <- designer.colors(col=c('white', 'yellow', 'orange', 'red', 'darkred'), x=c(0, .08, .17, .5, 1))
    image.plot(xg1, xg2, Xcnts, col=cmap, ann=F, xaxt='n', yaxt='n')
    draw.halfcourt()
    title(sprintf("%s shot grid", pname))
    dev.off()
}


stop()
#  image.plot(xg1, xg2, playerShotCounts[[pids[p]]], 
#                       main = sprintf('Shot counts, %s', pname),
#                       col  = tim.colors(256))
#  draw.halfcourt()
#}
#dev.off()



load('db/all_player_info.RData')
positions <- unique(all_player_info$position)
pos_color <- rainbow( length(positions) ) 
pos_color <- c('turquoise',  #Guard-Forward
               'red4',     #center
               'springgreen4', #guard
               'skyblue1',     #Forward
               'purple',       #Forward-Center
               'springgreen4', #Point Guard
               'springgreen2',   #Shooting Guard
               'skyblue1',          #power forward
               'skyblue1')         #small forward
player_colors <- sapply(all_player_info$position, function(p) which(positions==p)) 
palette(pos_color)




